Omni Aggregation Networks for Lightweight Image Super-Resolution

While lightweight ViT framework has made tremendous progress in image super-resolution, its uni-dimensional self-attention modeling, as well as homogeneous aggregation scheme, limit its effective receptive field (ERF) to include more comprehensive interactions from both spatial and channel dimensions. To tackle these drawbacks, this work proposes two enhanced components under a new Omni-SR architecture. First, an Omni Self-Attention (OSA) block is proposed based on dense interaction principle, which can simultaneously model pixel-interaction from both spatial and channel dimensions, mining the potential correlations across omni-axis (i.e., spatial and channel). Coupling with mainstream window partitioning strategies, OSA can achieve superior performance with compelling computational budgets. Second, a multi-scale interaction scheme is proposed to mitigate sub-optimal ERF (i.e., premature saturation) in shallow models, which facilitates local propagation and meso-/global-scale interactions, rendering an omni-scale aggregation building block. Extensive experiments demonstrate that Omni-SR achieves record-high performance on lightweight super-resolution benchmarks (e.g., 26.95 dB@Urban100 $\times 4$ with only 792K parameters). Our code is available at \url{https://github.com/Francis0625/Omni-SR}.

==> flops_curve.m <==
clear
clc
x=1:4;
%     20G  10G 4G  1G
y1_1=[2.53 2.68 3.27 4.1 ]; % Conv
y1_2=[2.61 2.71 3.34 4.5 ]; % DW-Conv
y1_3=[2.42 2.59 2.91 3.8]; % D-Conv
y1_4=[2.43 2.58 2.93 3.78]; % CD-Conv
y1_6=[2.41 2.53 2.68 3.69]; %Responsed
y1_7=[2.41 2.51 2.61 3.60]; %CAT
y1_8=[2.53 2.68 3.28 4.2]; %Mod-Conv
y1_5=[2.41 2.46 2.54 3.56]; % MDK


y2_1=[96.2 95.8 94.7 86.56 ];% Conv
y2_2=[95.9 95.3 94.1 85.86];% DW-Conv
y2_3=[96.2 95.9 94.8 86.53];% D-Conv
y2_4=[98.15 97.1 95.9 91.4];% CD-Conv
y2_6=[98.16 97.3 96.1 91.6]; %Responsed
y2_7=[98.16 97.6 96.7 92.1];%CAT
y2_8=[96.7 96.3 95.4 86.67];%Mod-Conv
y2_5=[98.08 97.8 97.5 92.8];% MDK

legend_font_size = 14

subplot(1,2,1)
plot(x, y1_1, '-ro', x, y1_2, '-b+', x, y1_3, '-kx', x, y1_4, '-gs', x, y1_6, '-cd', x, y1_7, '-y*', x, y1_8, '--rp', x, y1_5, '-m^');
hold on
ylim([2.1 4.5]); %设置纵坐标范围
xlabel('GFLOPS','FontName','Times New Roman'); %横坐标名称
ylabel('Pose Error','FontName','Times New Roman');
legend('Conv','DW-Conv','D-Conv','CD-Conv', 'Responsed Distillation', 'CAT','Mod-Conv','Our MDK','FontName','Times New Roman',"FontSize",legend_font_size,'Location','NorthWest'); %图例的设置
% legend({'y_1','y_2','y_3','y_4','y_5'}, 'Box','off', 'Location','north', 'NumColumns',3); 
set(gca,'xtick',1:4,'FontName','Times New Roman',"FontSize",16,"LineWidth",1.5);
set(gca,'xticklabel',{'20','10','4','1'}); %指定横坐标刻度
grid on;

subplot(1,2,2)
plot(x, y2_1, '-ro', x, y2_2, '-b+', x, y2_3, '-kx', x, y2_4, '-gs', x, y2_6,'-cd', x, y2_7, '-y*', x, y2_8, '--rp', x, y2_5, '-m^');
hold on
ylim([85 98.5]); %设置纵坐标范围
xlabel('GFLOPS','FontName','Times New Roman'); %横坐标名称
ylabel('ID Retreival','FontName','Times New Roman');
legend('Conv','DW-Conv','D-Conv','CD-Conv', 'Resposed Distillation', 'CAT','Mod-Conv','Our MDK','FontName','Times New Roman',"FontSize",legend_font_size,'Location','SouthWest'); %图例的设置
set(gca,'xtick',1:4,'FontName','Times New Roman',"FontSize",16,"LineWidth",1.5);
set(gca,'xticklabel',{'20','10','4','1'}); %指定横坐标刻度
grid on;

saveas(gcf,sprintf('demo_figure.png'),'bmp');
